Probabilistic Recalibration of Forecasts

We present a scheme by which a probabilistic forecasting system whose predictions have poor probabilistic calibration may be recalibrated by incorporating past performance information to produce a new forecasting system that is demonstrably superior to the original, in that one may use it to consistently win wagers against someone using the original system. The scheme utilizes Gaussian process (GP) modeling to estimate a probability distribution over the Probability Integral Transform (PIT) of a scalar predictand. The GP density estimate gives closed-form access to information entropy measures associated with the estimated distribution, which allows prediction of winnings in wagers against the base forecasting system. A separate consequence of the procedure is that the recalibrated forecast has a uniform expected PIT distribution. A distinguishing feature of the procedure is that it is appropriate even if the PIT values are not i.i.d. The recalibration scheme is formulated in a framework that exploits the deep connections between information theory, forecasting, and betting. We demonstrate the effectiveness of the scheme in two case studies: a laboratory experiment with a nonlinear circuit and seasonal forecasts of the intensity of the El Ni\~no-Southern Oscillation phenomenon.

==> figures/PIT_Illustration/ill.py <==
#!/usr/bin/python

import numpy as np
import matplotlib.pyplot as plt
from scipy.stats import norm, uniform
from scipy.special import erf
from rng_state import *

##########################################
# Defaults overwritten by ill_job.py

sigma=0.1
bias=0.0
dispersion=1.0
figfile = "ill.png"
rngfile = "rng_state"

from ill_job import *
##########################################

maintain_state(rngfile)

fsize=16
fsize_l=12
lw_ax=2
lw_plot=3

dsize=1000
datapts = uniform.rvs(size=dsize)
means = datapts + norm.rvs(size=dsize)*sigma*dispersion +bias
rt2sig = sigma * np.sqrt(2.0)
PITs = 0.5 * (1.0 + erf( (datapts - means) / rt2sig ) )

fig = plt.figure()
fig.set_figheight(2.0)
fig.set_figwidth(10.0)

nshow = 8
ts_l = 0.05 ; ts_b = 0.21 ; ts_w = 0.65 ; ts_h = 0.78
ax_ts = fig.add_axes((ts_l, ts_b, ts_w, ts_h))
ax_ts.plot(range(8), datapts[:nshow], "b.")
#ax_ts.set_xticks([])
ax_ts.set_yticks([])
ax_ts.set_xlim(-0.04, nshow)
yl0 = -0.2 ; yl1 = 1.2
ax_ts.set_ylim(yl1, yl0)
ax_ts.set_xlabel("Time")
ax_ts.set_ylabel("Predictand")

fig.text( ts_l+ts_w*1.009, ts_b+ts_h*0.2, "...", size=32)

ph_b = ts_b ; ph_h = ts_h
ph_l = ts_w + 2*ts_l ; ph_w = 1 - ph_l - ts_l
ax_pithist = fig.add_axes((ph_l, ph_b, ph_w, ph_h))
ax_pithist.hist(PITs, bins=20, range=(0.0,1.0), normed="True", facecolor='green', alpha=0.75)
#ax_pithist.set_xticks([])
ax_pithist.set_yticks([])
ax_pithist.set_xlabel("PIT Value")

ins_w = 0.8 * ts_w / nshow
dins = ins_w * 0.15
ins_b = ts_b ; ins_h = ts_h

insx = np.linspace(yl0, yl1, 1000)
for ins in range(nshow):
    ax_ins = fig.add_axes((ts_l + ins*ts_w/nshow +dins, ins_b, ins_w, ins_h))
    ax_ins.set_xticks([])
    ax_ins.set_yticks([])
    ax_ins.set_facecolor((0.9,0.9,0.9))
    ax_ins.set_ylim(yl1, yl0)
    nrm = norm.pdf(insx, scale=sigma, loc=means[ins])
    ax_ins.plot(nrm, insx, "r-")
    pts=np.linspace(yl0, datapts[ins], 100)
    nrm2 = norm.pdf(pts, scale=sigma, loc=means[ins])
    pts = np.concatenate((pts, [datapts[ins], yl0]))
    nrm2 = np.concatenate((nrm2, [0.0, 0.0]))
    ax_ins.fill(nrm2, pts, color="g")
    ax_ins.axhline(means[ins], color="r")


fig.savefig(figfile, fmt="png")


==> figures/PIT_Illustration/ill_job.py <==

#sigma=0.1
#bias=0.0
#dispersion=1.0
#figfile = "ill.png"

#sigma=0.04
#bias=0.0
#dispersion=1.0
#figfile = "ill_narrow.png"

#sigma=0.22
#bias=0.0
#dispersion=1.0
#figfile = "ill_broad.png"

#sigma=0.05
#bias=0.0
#dispersion=3.0
#figfile = "ill_u.png"

#sigma=0.05
#bias=0.0
#dispersion=0.33
#figfile = "ill_o.png"

sigma=0.04
bias=0.05
dispersion=1.0
figfile = "ill_b.png"

